Theoretical guarantees for lifted samplers

Lifted samplers form a class of Markov chain Monte Carlo methods which has drawn a lot attention in recent years due to superior performance in challenging Bayesian applications. A canonical example of lifted samplers is the one that is derived from a random walk Metropolis algorithm for a totally-ordered state space such as the integers or the real numbers. The lifted sampler is derived by splitting into two the proposal distribution: one part in the increasing direction, and the other part in the decreasing direction. It keeps following a direction, until a rejection occurs, upon which it flips the direction. In terms of asymptotic variances, it outperforms the random walk Metropolis algorithm, regardless of the target distribution, at no additional computational cost. Other studies show, however, that beyond this simple case, lifted samplers do not always outperform their Metropolis counterparts. In this paper, we leverage the celebrated work of Tierney (1998) to provide an analysis in a general framework encompassing a broad class of lifted samplers. Our finding is that, essentially, the asymptotic variances cannot increase by a factor of more than 2, regardless of the target distribution, the way the directions are induced, and the type of algorithm from which the lifted sampler is derived (be it a Metropolis--Hastings algorithm, a reversible jump algorithm, etc.). This result indicates that, while there is potentially a lot to gain from lifting a sampler, there is not much to lose.

==> anc/Example_Barker.R <==
library(ggplot2)

# function to compute the gradient of a log standard normal density
grad_norm <- function(x){
  
  return(-x)
  
}

# function to generate a Barker proposal 
Sample_barker <- function(x, step_size){
  
  z <- rnorm(n = 1, mean = 0, sd = step_size)
  p_x_z <- (1 + exp(-z * grad_norm(x)))^(-1)
  
  if(runif(1) <= p_x_z){
    
    b_x_z <- 1
    
  }
  else{
    
    b_x_z <- -1
    
  }
  
  return(x + b_x_z * z)
  
}

# Metropolis-Hastings algorithm with a Barker proposal distribution and a target distribution corresponding to a standard normal
MH <- function(nb_iter, step_size){
  
  vect_states <- matrix(ncol = 1, nrow = nb_iter + 1)
  vect_states[1] <- rnorm(1)
  
  count_acc <- 0
  
  for(i in 2:(nb_iter + 1)){
    
    x <- vect_states[i - 1]
    y <- Sample_barker(x, step_size)
    
    log_acc_ratio <- dnorm(y, log = TRUE) - dnorm(x, log = TRUE) - log(1 + exp(-grad_norm(y) * (x - y))) + log(1 + exp(-grad_norm(x) * (y - x)))
    
    if(log(runif(1)) <= log_acc_ratio){ # we accept the proposal
      
      vect_states[i] <- y
      count_acc <- count_acc + 1
      
    }
    else{ # we reject the proposal 
      
      vect_states[i] <- x
      
    }
    
  }
  
  #return(c(step_size = step_size, asymp_var = LaplacesDemon::IAT(vect_states), acc_ratio = count_acc / nb_iter))
  return(list(vect_states = vect_states, acc_ratio = count_acc / nb_iter))
  
}

# function to generate a Barker proposal on a restricted domain
Sample_barker_restricted <- function(x, step_size, direction){
  
  ind_success <- FALSE
  
  while(ind_success == FALSE){
    
    z <- rnorm(n = 1, mean = 0, sd = step_size)
    p_x_z <- (1 + exp(-z * grad_norm(x)))^(-1)
    
    if(runif(1) <= p_x_z){
      
      b_x_z <- 1
      
    }
    else{
      
      b_x_z <- -1
      
    }
    if(sign(b_x_z * z) == direction){ind_success <- TRUE}
    
  }
  
  return(x + b_x_z * z)
  
}

# functions to compute c_\nu(x)

fct_to_int <- function(y, x, step_size){
  
  return(dnorm(y, mean = x, sd = step_size) / (1 + exp(-grad_norm(x) * (y - x))))
  
}

fct_to_int <- Vectorize(fct_to_int, "y")

norm_cst <- function(x, direction, step_size){
  
  if(direction == +1){
  
    return(integrate(fct_to_int, lower = x, upper = Inf, x = x, step_size = step_size, rel.tol = .Machine$double.eps^0.5)$value)
    
  }
  else{
    
    return(integrate(fct_to_int, lower = -Inf, upper = x, x = x, step_size = step_size, rel.tol = .Machine$double.eps^0.5)$value)
    
  }
  
}

# Lifted version of the MH algorithm above
Lifted <- function(nb_iter, step_size){
  
  vect_states <- matrix(ncol = 1, nrow = nb_iter + 1)
  vect_states[1] <- rnorm(1)
  direction <- sample(c(-1, +1), size = 1)
  
  count_acc <- 0
  
  for(i in 2:(nb_iter + 1)){
    
    x <- vect_states[i - 1, 1]
    y <- Sample_barker_restricted(x, step_size, direction)
    
    log_acc_ratio <- dnorm(y, log = TRUE) - dnorm(x, log = TRUE) - 
      log(1 + exp(-grad_norm(y) * (x - y))) - log(norm_cst(y, -direction, step_size))  + log(1 + exp(-grad_norm(x) * (y - x))) + log(norm_cst(x, direction, step_size))
    
    if(log(runif(1)) <= log_acc_ratio){ # we accept the proposal, and we keep going in the same direction
      
      vect_states[i] <- y
      count_acc <- count_acc + 1
      
    }
    else{ # we reject the proposal, and we flip the direction
      
      vect_states[i] <- x
      direction <- -direction
      
    }
    
  }
  
  # return(c(step_size = step_size, asymp_var = LaplacesDemon::IAT(vect_states), acc_ratio = count_acc / nb_iter))
  return(list(vect_states = vect_states, acc_ratio = count_acc / nb_iter))
  
}

# we define the reversible counterpart to the lifted sampler
rev <- function(nb_iter, step_size){
  
  vect_states <- matrix(ncol = 1, nrow = nb_iter + 1)
  vect_states[1] <- rnorm(1)
  
  count_acc <- 0
  
  for(i in 2:(nb_iter + 1)){
    
    direction <- sample(c(-1, +1), size = 1)
    
    x <- vect_states[i - 1, 1]
    y <- Sample_barker_restricted(x, step_size, direction)
    
    log_acc_ratio <- dnorm(y, log = TRUE) - dnorm(x, log = TRUE) - 
      log(1 + exp(-grad_norm(y) * (x - y))) - log(norm_cst(y, -direction, step_size))  + log(1 + exp(-grad_norm(x) * (y - x))) + log(norm_cst(x, direction, step_size))
    
    if(log(runif(1)) <= log_acc_ratio){ # we accept the proposal
      
      vect_states[i] <- y
      count_acc <- count_acc + 1
      
    }
    else{ # we reject the proposal
      
      vect_states[i] <- x
      
    }
    
  }
  
  return(c(step_size = step_size, asymp_var = LaplacesDemon::IAT(vect_states), acc_ratio = count_acc / nb_iter))
  
}

require(parallel)
cl <- makeCluster(15)
clusterExport(cl, c("grad_norm", "Sample_barker", "Sample_barker_restricted", "fct_to_int", "norm_cst"))

nb_iter <- 1000000

vect_step_size <- as.matrix(seq(1.5, 2.9, by = 0.1))

set.seed(1)

# running the following line takes about 20 seconds on a recent i9 computer
system.time(mat_results_MH <- t(parApply(cl = cl, vect_step_size, 1, MH, nb_iter = nb_iter)))

# running the following line takes about 50 minutes on a recent i9 computer
system.time(mat_results_lifted <- t(parApply(cl = cl, vect_step_size, 1, Lifted, nb_iter = nb_iter)))

# running the following line takes about 50 minutes on a recent i9 computer
system.time(mat_results_rev <- t(parApply(cl = cl, vect_step_size, 1, rev, nb_iter = nb_iter)))

nb_iter <- 100000

step_size <- 2.5
set.seed(1)
system.time(results_MH <- MH(nb_iter, step_size))

step_size <- 2.0
set.seed(1)
system.time(results_lifted <- Lifted(nb_iter, step_size))

# Trace plot MH
df <- data.frame(Iteration = 1:100, x = results_MH$vect_states[101:200])

ggplot(data = df, aes(x = Iteration, y = x)) +
  geom_point(size = 1.5) + geom_line(linewidth = 0.5) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "bold"), legend.title = element_blank(), legend.text = element_text(size = 10))

# Trace plot Lifted
df <- data.frame(Iteration = 1:100, x = results_lifted$vect_states[101:200])

ggplot(data = df, aes(x = Iteration, y = x)) +
  ylim(c(min(results_MH$vect_states[101:200]), max(results_MH$vect_states[101:200]))) + 
  geom_point(size = 1.5) + geom_line(linewidth = 0.5) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "bold"), legend.title = element_blank(), legend.text = element_text(size = 10))

==> anc/Example_Ising.R <==
library(LaplacesDemon)
library(ggplot2)
library(parallel)

# Ising model

# we define a MH algorithm with a locally-balanced proposal distribution
MH <- function(eta, lambda, alpha, start_x, nb_iter){
  # Input
  # eta: integer determining the size of the eta x eta grid
  # lambda: scalar determining the strength of spatial interaction
  # alpha: eta x eta matrix containing the external field
  # start_x: starting configuration
  
  # current value of the chain
  x <- start_x
  
  # we count the number of accepted moves
  acc_moves <- 0
  
  # column of 0's
  vect_0 <- rep(0, eta)
  
  vect_sum <- matrix(ncol = 1, nrow = nb_iter + 1)
  vect_sum[1] <- sum(x)
  
  for(t in 2:(nb_iter + 1)){
    
    # we compute the matrix of ratios of \pi(x') / \pi(x)
    r_mat <- exp(-2 * x * (alpha + lambda * (rbind(x[-1, ], vect_0) + # for multiplication with the element below
                                               rbind(vect_0, x[-eta, ]) + # for multiplication with the element above
                                               cbind(x[, -1], vect_0) + # for multiplication with the element on the right 
                                               cbind(vect_0, x[, -eta])))) # for multiplication with the element on the left 
    
    # we apply the function g
    g_r_mat <- r_mat / (1 + r_mat)
    
    # we compute the mass in every row (this will be used to propose a flip of a bit at coordinate (i, j))
    g_r_marginal_i <- as.matrix(rowSums(g_r_mat))
    
    # we compute the normalizing constant
    norm_const <- sum(g_r_marginal_i)
    
    # we identify (i, j)
    i <- which(cumsum(g_r_marginal_i) > (runif(1) * norm_const))[1]
    j <- which(cumsum(g_r_mat[i,]) > (runif(1) * g_r_marginal_i[i]))[1]
    
    # we compute the normalizing constant of the proposal distribution for the reverse move
    x_prop <- x
    x_prop[i, j] <- -x_prop[i, j]
    
    r_mat_prop <- exp(-2 * x_prop * (alpha + lambda * (rbind(x_prop[-1, ], vect_0) + # for multiplication with the element below
                                                         rbind(vect_0, x_prop[-eta, ]) + # for multiplication with the element above
                                                         cbind(x_prop[, -1], vect_0) + # for multiplication with the element on the right 
                                                         cbind(vect_0, x_prop[, -eta])))) # for multiplication with the element on the left 
    
    norm_const_prop <- sum(r_mat_prop / (1 + r_mat_prop)) 
    
    if(runif(1) <= norm_const / norm_const_prop){ # we accept the proposal
      
      x[i, j] <-  -x[i, j]
      acc_moves <- acc_moves + 1
      vect_sum[t] <- vect_sum[t - 1] + 2 * x[i, j]
      
    }
    else{ # otherwise, we do nothing, except we note that the sum does not change
      
      vect_sum[t] <- vect_sum[t - 1]
      
    }
    
  }
  
  return(list(acc_rate = acc_moves / nb_iter, vect_sum = vect_sum[2:(nb_iter + 1)], x = x))
  
}

# we define a lifted sampler with a locally-balanced proposal distribution
lifted <- function(eta, lambda, alpha, start_x, nb_iter){
  # Input
  # eta: integer determining the size of the eta x eta grid
  # lambda: scalar determining the strength of spatial interaction
  # alpha: eta x eta matrix containing the external field
  # start_x: starting configuration
  
  # current value of the chain
  x <- start_x
  
  # we count the number of accepted moves
  acc_moves <- 0
  
  # column of 0's
  vect_0 <- rep(0, eta)
  
  vect_sum <- matrix(ncol = 1, nrow = nb_iter + 1)
  vect_sum[1] <- sum(x)
  
  start_direction <- sample(c(-1, 1), size = 1)
  direction <- start_direction
  
  for(t in 2:(nb_iter + 1)){
    
    # we compute the matrix of ratios of \pi(x') / \pi(x)
    if(direction == +1){
      
      # we add a multiplication by (1 - x) / 2 in front of x to multiply by 1 the element at position (i, j) if x[i, j] = -1, or 0 if x[i, j] = +1
      r_mat <- ((1 - x) / 2) * exp(-2 * x * (alpha + lambda * (rbind(x[-1, ], vect_0) + # for multiplication with the element below
                                                                 rbind(vect_0, x[-eta, ]) + # for multiplication with the element above
                                                                 cbind(x[, -1], vect_0) + # for multiplication with the element on the right
                                                                 cbind(vect_0, x[, -eta])))) # for multiplication with the element on the left
      
    }
    else{
      
      # we add a multiplication by (1 + x) / 2 in front of x to multiply by 1 the element at position (i, j) if x[i, j] = +1, or 0 if x[i, j] = -1
      r_mat <- ((1 + x) / 2) * exp(-2 * x * (alpha + lambda * (rbind(x[-1, ], vect_0) + # for multiplication with the element below
                                                                 rbind(vect_0, x[-eta, ]) + # for multiplication with the element above
                                                                 cbind(x[, -1], vect_0) + # for multiplication with the element on the right
                                                                 cbind(vect_0, x[, -eta])))) # for multiplication with the element on the left
      
    }
    
    if(sum(r_mat) > 0){ # if this sum is equal to 0, it means that the directional neighbourhood is empty
      # and thus, we must stay at x and flip the direction
      
      # we apply the function g
      g_r_mat <- r_mat / (1 + r_mat)
      
      # we compute the mass in every row (this will be used to propose a flip of bit at coordinate (i, j))
      g_r_marginal_i <- as.matrix(rowSums(g_r_mat))
      
      # we compute the normalizing constant
      norm_const <- sum(g_r_marginal_i)
      
      # we identify (i, j)
      i <- which(cumsum(g_r_marginal_i) > (runif(1) * norm_const))[1]
      j <- which(cumsum(g_r_mat[i,]) > (runif(1) * g_r_marginal_i[i]))[1]
      
      # we compute the normalizing constant of the proposal distribution for the reverse move
      x_prop <- x
      x_prop[i, j] <- -x_prop[i, j]
      
      if(direction == +1){ # the proposal distribution for the move in the reverse direction
        
        r_mat_prop <- ((1 + x_prop) / 2) * exp(-2 * x_prop * (alpha + lambda * (rbind(x_prop[-1, ], vect_0) + # for multiplication with the element below
                                                                                  rbind(vect_0, x_prop[-eta, ]) + # for multiplication with the element above
                                                                                  cbind(x_prop[, -1], vect_0) + # for multiplication with the element on the right
                                                                                  cbind(vect_0, x_prop[, -eta])))) # for multiplication with the element on the left
        
      }
      else{
        
        r_mat_prop <- ((1 - x_prop) / 2) * exp(-2 * x_prop * (alpha + lambda * (rbind(x_prop[-1, ], vect_0) + # for multiplication with the element below
                                                                                  rbind(vect_0, x_prop[-eta, ]) + # for multiplication with the element above
                                                                                  cbind(x_prop[, -1], vect_0) + # for multiplication with the element on the right
                                                                                  cbind(vect_0, x_prop[, -eta])))) # for multiplication with the element on the left
        
        
      }
      
      norm_const_prop <- sum(r_mat_prop / (1 + r_mat_prop))
      
      if(runif(1) <= norm_const / norm_const_prop){ # we accept the proposal
        
        x[i, j] <-  -x[i, j]
        acc_moves <- acc_moves + 1
        vect_sum[t] <- vect_sum[t - 1] + 2 * x[i, j]
        
      }
      else{ # we reject the proposal, so we change the direction, and we note that the sum does not change
        
        direction <- -direction
        vect_sum[t] <- vect_sum[t - 1]
        
      }
      
    }
    else{
      
      direction <- -direction
      vect_sum[t] <- vect_sum[t - 1]
      
    }
    
  }
  
  return(list(acc_rate = acc_moves / nb_iter, vect_sum = vect_sum[2:(nb_iter + 1)], x = x))
  
}

# we define the reversible counterpart to the lifted sampler
rev <- function(eta, lambda, alpha, start_x, nb_iter){
  # Input
  # eta: integer determining the size of the eta x eta grid
  # lambda: scalar determining the strength of spatial interaction
  # alpha: eta x eta matrix containing the external field
  # start_x: starting configuration
  
  # current value of the chain
  x <- start_x
  
  # we count the number of accepted moves
  acc_moves <- 0
  
  # column of 0's
  vect_0 <- rep(0, eta)
  
  vect_sum <- matrix(ncol = 1, nrow = nb_iter + 1)
  vect_sum[1] <- sum(x)
  
  for(t in 2:(nb_iter + 1)){
    
    direction <- sample(c(-1, 1), size = 1)
    
    # we compute the matrix of ratios of \pi(x') / \pi(x)
    if(direction == +1){
      
      # we add a multiplication by (1 - x) / 2 in front of x to multiply by 1 the element at position (i, j) if x[i, j] = -1, or 0 if x[i, j] = +1
      r_mat <- ((1 - x) / 2) * exp(-2 * x * (alpha + lambda * (rbind(x[-1, ], vect_0) + # for multiplication with the element below
                                                                 rbind(vect_0, x[-eta, ]) + # for multiplication with the element above
                                                                 cbind(x[, -1], vect_0) + # for multiplication with the element on the right
                                                                 cbind(vect_0, x[, -eta])))) # for multiplication with the element on the left
      
    }
    else{
      
      # we add a multiplication by (1 + x) / 2 in front of x to multiply by 1 the element at position (i, j) if x[i, j] = +1, or 0 if x[i, j] = -1
      r_mat <- ((1 + x) / 2) * exp(-2 * x * (alpha + lambda * (rbind(x[-1, ], vect_0) + # for multiplication with the element below
                                                                 rbind(vect_0, x[-eta, ]) + # for multiplication with the element above
                                                                 cbind(x[, -1], vect_0) + # for multiplication with the element on the right
                                                                 cbind(vect_0, x[, -eta])))) # for multiplication with the element on the left
      
    }
    
    if(sum(r_mat) > 0){ # if this sum is equal to 0, it means that the directional neighbourhood is empty
      # and thus, we must stay at x
      
      # we apply the function g
      g_r_mat <- r_mat / (1 + r_mat)
      
      # we compute the mass in every row (this will be used to propose a flip of bit at coordinate (i, j))
      g_r_marginal_i <- as.matrix(rowSums(g_r_mat))
      
      # we compute the normalizing constant
      norm_const <- sum(g_r_marginal_i)
      
      # we identify (i, j)
      i <- which(cumsum(g_r_marginal_i) > (runif(1) * norm_const))[1]
      j <- which(cumsum(g_r_mat[i,]) > (runif(1) * g_r_marginal_i[i]))[1]
      
      # we compute the normalizing constant of the proposal distribution for the reverse move
      x_prop <- x
      x_prop[i, j] <- -x_prop[i, j]
      
      if(direction == +1){ # the proposal distribution for the move in the reverse direction
        
        r_mat_prop <- ((1 + x_prop) / 2) * exp(-2 * x_prop * (alpha + lambda * (rbind(x_prop[-1, ], vect_0) + # for multiplication with the element below
                                                                                  rbind(vect_0, x_prop[-eta, ]) + # for multiplication with the element above
                                                                                  cbind(x_prop[, -1], vect_0) + # for multiplication with the element on the right
                                                                                  cbind(vect_0, x_prop[, -eta])))) # for multiplication with the element on the left
        
      }
      else{
        
        r_mat_prop <- ((1 - x_prop) / 2) * exp(-2 * x_prop * (alpha + lambda * (rbind(x_prop[-1, ], vect_0) + # for multiplication with the element below
                                                                                  rbind(vect_0, x_prop[-eta, ]) + # for multiplication with the element above
                                                                                  cbind(x_prop[, -1], vect_0) + # for multiplication with the element on the right
                                                                                  cbind(vect_0, x_prop[, -eta])))) # for multiplication with the element on the left
        
        
      }
      
      norm_const_prop <- sum(r_mat_prop / (1 + r_mat_prop))
      
      if(runif(1) <= norm_const / norm_const_prop){ # we accept the proposal
        
        x[i, j] <-  -x[i, j]
        acc_moves <- acc_moves + 1
        vect_sum[t] <- vect_sum[t - 1] + 2 * x[i, j]
        
      }
      else{ # we reject the proposal, so we note that the sum does not change
        
        vect_sum[t] <- vect_sum[t - 1]
        
      }
      
    }
    else{
      
      vect_sum[t] <- vect_sum[t - 1]
      
    }
    
  }
  
  return(list(acc_rate = acc_moves / nb_iter, vect_sum = vect_sum[2:(nb_iter + 1)], x = x))
  
}


### CHOOSE THE NUMBER OF MCMC ITERATIONS and the burn-in length
nb_iter <- 1000000
B <- 100000

cl <- makeCluster(15)

# varying eta with mu = 1 and lambda = 0.5
lambda <- 0.5
mu <- 1
vect_eta <- seq(10, 50, by = 2)
vect_IAT_MH_eta <- matrix(ncol = 1, nrow = length(vect_eta), 0)
vect_IAT_lifted_eta <- matrix(ncol = 1, nrow = length(vect_eta), 0)
vect_IAT_rev_eta <- matrix(ncol = 1, nrow = length(vect_eta), 0)

start_time <- Sys.time()

# running the following for loop takes about 2 days on a recent i9 computer
for(i in 1:length(vect_eta)){
  
  eta <- vect_eta[i]
  
  ell <- floor(0.5 * eta)
  alpha <- matrix(runif(n = eta^2, min = -0.1, max = 0.1), nrow = eta, ncol = eta)
  alpha[, 1:ell] <- alpha[, 1:ell] - mu
  alpha[, (ell + 1):eta] <- alpha[, (ell + 1):eta] + mu
  
  print(eta)
  
  ## CHOOSE A "GOOD" STARTING CONFIGURATION
  start_x <- matrix(nrow = eta, ncol = eta)
  start_x[, 1:ell] <- -1
  start_x[, (ell + 1):eta] <- +1
  start_x <- MH(eta = eta, lambda = lambda, alpha = alpha, nb_iter = nb_iter, start_x = start_x)$x
  
  results <- parLapply(cl = cl, rep(eta, 100), MH, lambda = lambda, alpha = alpha, nb_iter = nb_iter, start_x = start_x)

  for(j in 1:100){

    vect_sum <- results[[j]]$vect_sum[(B + 1):nb_iter]
    vect_IAT_MH_eta[i] <- vect_IAT_MH_eta[i] + IAT(vect_sum)

  }

  vect_IAT_MH_eta[i] <- vect_IAT_MH_eta[i] / 100

  results <- parLapply(cl = cl, rep(eta, 100), lifted, lambda = lambda, alpha = alpha, start_x = start_x, nb_iter = nb_iter)

  for(j in 1:100){

    vect_sum <- results[[j]]$vect_sum[(B + 1):nb_iter]
    vect_IAT_lifted_eta[i] <- vect_IAT_lifted_eta[i] + IAT(vect_sum)

  }

  vect_IAT_lifted_eta[i] <- vect_IAT_lifted_eta[i] / 100
  
  results <- parLapply(cl = cl, rep(eta, 100), rev, lambda = lambda, alpha = alpha, start_x = start_x, nb_iter = nb_iter)
  
  for(j in 1:100){
    
    vect_sum <- results[[j]]$vect_sum[(B + 1):nb_iter]
    vect_IAT_rev_eta[i] <- vect_IAT_rev_eta[i] + IAT(vect_sum)
    
  }
  
  vect_IAT_rev_eta[i] <- vect_IAT_rev_eta[i] / 100
  
  save.image("num_results_Ising.RData")
  
}

end_time <- Sys.time()

print(end_time - start_time)

# varying mu with eta = 10
vect_mu <- seq(1, 4, by = 0.1)
vect_IAT_MH_mu <- matrix(ncol = 1, nrow = length(vect_mu), 0)
vect_IAT_lifted_mu <- matrix(ncol = 1, nrow = length(vect_mu), 0)
vect_IAT_rev_mu <- matrix(ncol = 1, nrow = length(vect_mu), 0)

lambda <- 0.5
eta <- 10
ell <- floor(0.5 * eta)

start_time <- Sys.time()

# running the following for loop takes about 1.5 day on a recent i9 computer
for(i in 1:length(vect_mu)){
  
  mu <- vect_mu[i]

  alpha <- matrix(runif(n = eta^2, min = -0.1, max = 0.1), nrow = eta, ncol = eta)
  alpha[, 1:ell] <- alpha[, 1:ell] - mu
  alpha[, (ell + 1):eta] <- alpha[, (ell + 1):eta] + mu
  
  # create a list with 100 times the matrix alpha
  list_alpha <- list(alpha)
  for(j in 2:100){
    
    list_alpha <- c(list_alpha, list(alpha))
    
  }
  
  print(mu)
  
  ## CHOOSE A "GOOD" STARTING CONFIGURATION
  start_x <- matrix(nrow = eta, ncol = eta)
  start_x[, 1:ell] <- -1
  start_x[, (ell + 1):eta] <- +1
  start_x <- MH(eta = eta, lambda = lambda, alpha = alpha, nb_iter = nb_iter, start_x = start_x)$x
  
  results <- parLapply(cl = cl, list_alpha, MH, eta = eta, lambda = lambda, nb_iter = nb_iter, start_x = start_x)

  for(j in 1:100){

    vect_sum <- results[[j]]$vect_sum[(B + 1):nb_iter]
    vect_IAT_MH_mu[i] <- vect_IAT_MH_mu[i] + IAT(vect_sum)

  }

  vect_IAT_MH_mu[i] <- vect_IAT_MH_mu[i] / 100

  results <- parLapply(cl = cl, list_alpha, lifted, eta = eta, lambda = lambda, start_x = start_x, nb_iter = nb_iter)

  for(j in 1:100){

    vect_sum <- results[[j]]$vect_sum[(B + 1):nb_iter]
    vect_IAT_lifted_mu[i] <- vect_IAT_lifted_mu[i] + IAT(vect_sum)

  }

  vect_IAT_lifted_mu[i] <- vect_IAT_lifted_mu[i] / 100
  
  results <- parLapply(cl = cl, list_alpha, rev, eta = eta, lambda = lambda, start_x = start_x, nb_iter = nb_iter)
  
  for(j in 1:100){
    
    vect_sum <- results[[j]]$vect_sum[(B + 1):nb_iter]
    vect_IAT_rev_mu[i] <- vect_IAT_rev_mu[i] + IAT(vect_sum)
    
  }
  
  vect_IAT_rev_mu[i] <- vect_IAT_rev_mu[i] / 100
  
  save.image("num_results_Ising.RData")
  
}

end_time <- Sys.time()

print(end_time - start_time)

df <- data.frame(Algorithms = rep(c("Lifted", "MH", "rev."), each = length(vect_eta)), eta = rep(vect_eta, 3), IAT = c(vect_IAT_lifted_eta, vect_IAT_MH_eta, vect_IAT_rev_eta))

ggplot(data = df, aes(x = eta, y = IAT, color = Algorithms)) +
  geom_point(size = 1.5) + geom_line(linewidth = 0.5) +
  labs(y = "Asymptotic variance", x = "\u03B7") +
  scale_color_manual(values = c("#00BFC4", "#F8766D", "orange")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

df <- data.frame(Algorithms = rep(c("Bound", "Lifted", "MH", "rev."), each = length(vect_mu)), mu = rep(vect_mu, 4), IAT = c(2 * vect_IAT_MH_mu + 1, vect_IAT_lifted_mu, vect_IAT_MH_mu, vect_IAT_rev_mu))

ggplot(data = df, aes(x = mu, y = IAT, color = Algorithms)) +
  geom_line(linewidth = 1.5) +
  ylim(c(1, 12)) + 
  xlim(c(1, 3.5)) +
  labs(y = "Asymptotic variance", x = "\u03BC") +
  scale_color_manual(values = c("black", "#00BFC4", "#F8766D", "orange")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

